Bottom-Up and Top-Down Reasoning with Hierarchical Rectified Gaussians

Convolutional neural nets (CNNs) have demonstrated remarkable performance in recent history. Such approaches tend to work in a unidirectional bottom-up feed-forward fashion. However, practical experience and biological evidence tells us that feedback plays a crucial role, particularly for detailed spatial understanding tasks. This work explores bidirectional architectures that also reason with top-down feedback: neural units are influenced by both lower and higher-level units. We do so by treating units as rectified latent variables in a quadratic energy function, which can be seen as a hierarchical Rectified Gaussian model (RGs). We show that RGs can be optimized with a quadratic program (QP), that can in turn be optimized with a recurrent neural network (with rectified linear units). This allows RGs to be trained with GPU-optimized gradient descent. From a theoretical perspective, RGs help establish a connection between CNNs and hierarchical probabilistic models. From a practical perspective, RGs are well suited for detailed spatial tasks that can benefit from top-down reasoning. We illustrate them on the challenging task of keypoint localization under occlusions, where local bottom-up evidence may be misleading. We demonstrate state-of-the-art results on challenging benchmarks.

==> arxivPacker.sh <==
#!/bin/bash
# A bash script to create tarball for arxiv submission
# Author: Peiyun Hu  < peiyunh.ph@gmail.com >

# name your target tar ball 
tarball="arxiv-$(date +%m%d%Y).tar"

# only keep one version per day
if [ -f $tarball ]
then 
   rm -v $tarball
fi

# make tar 
tar -cvf $tarball main.tex main.bbl ieee.bst cvpr.sty arxivPacker.sh

# scan under res/ for graphics files included in latex source code
# 1. append into tar ball
# 2. ignore commented lines
# 3. grep resources under res/
# 4. chop off prefix and postfix 
tar --append -v --file=$tarball $(grep -v '^[[:space:]]*%' main.tex | grep  '{res/.*}' | sed 's/.*\include.*{//g' | sed 's/}.*//g')

